A remark on Khovanov homology and two-fold branched covers

Examples of knots and links distinguished by the total rank of their Khovanov homology but sharing the same two-fold branched cover are given. As a result, Khovanov homology does not yield an invariant of two-fold branched covers.

==> remark-calculations.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     20410,        622]
NotebookOptionsPosition[     18075,        538]
NotebookOutlinePosition[     18415,        553]
CellTagsIndexPosition[     18372,        550]
WindowFrame->Normal
ContainsDynamic->False*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"<<", "KnotTheory`"}]], "Input"],

Cell[BoxData["\<\"Loading KnotTheory` version of January 13, 2008, \
20:30:12.1353.\\nRead more at http://katlas.org/wiki/KnotTheory.\"\>"], \
"Print",
 CellChangeTimes->{3.456509994297921*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Calculations", " ", "establising", " ", "the", " ", "main", " ", "result",
     " ", "for", " ", "the", " ", "paper", " ", 
    "\"\<A remark on Khovanov homology and two-fold branched covers\>\""}], 
   " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.4565115753678293`*^9, 3.456511619639596*^9}, {
  3.4565116878619337`*^9, 3.456511689284553*^9}, {3.456512344619763*^9, 
  3.456512363826827*^9}, {3.456513057275661*^9, 3.456513070520837*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "The", " ", "branch", " ", "sets", " ", "associated", " ", "to", " ", 
    "the", " ", "Seifert", " ", "involutions", " ", "are", " ", "given", " ", 
    "by", " ", "torus", " ", "knots"}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"First", " ", "check", " ", "that", " ", "rkKh", 
     RowBox[{"(", 
      RowBox[{"T", 
       RowBox[{"(", 
        RowBox[{"5", ",", 
         RowBox[{
          RowBox[{"10", " ", "\\", "pm"}], " ", "1"}]}], ")"}]}], ")"}]}], 
    "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"65", " ", "\\", "pm"}], " ", "8"}], " ", ":"}]}], " ", 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.456511643201754*^9, 3.4565116676346273`*^9}, {
  3.45651171414636*^9, 3.456511727946039*^9}, {3.456511783318015*^9, 
  3.4565117856310997`*^9}, {3.456511820167177*^9, 3.456511906940145*^9}, {
  3.456512042011541*^9, 3.456512067998789*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Kh", "[", 
    RowBox[{
     RowBox[{"TorusKnot", "[", 
      RowBox[{"5", ",", "9"}], "]"}], ",", " ", 
     RowBox[{"Modulus", "\[Rule]", "2"}]}], "]"}], "[", 
   RowBox[{"1", ",", "1"}], "]"}], "/", "2"}]], "Input",
 CellChangeTimes->{{3.4565100154759617`*^9, 3.456510016671637*^9}, {
  3.4565117449468203`*^9, 3.4565117461958017`*^9}}],

Cell[BoxData["57"], "Output",
 CellChangeTimes->{3.456510020704689*^9, 3.456511750038412*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Kh", "[", 
    RowBox[{
     RowBox[{"TorusKnot", "[", 
      RowBox[{"5", ",", "11"}], "]"}], ",", " ", 
     RowBox[{"Modulus", "\[Rule]", "2"}]}], "]"}], "[", 
   RowBox[{"1", ",", "1"}], "]"}], "/", "2"}]], "Input",
 CellChangeTimes->{{3.4565100276562023`*^9, 3.456510027920166*^9}, {
  3.456511754393639*^9, 3.4565117576701803`*^9}}],

Cell[BoxData["73"], "Output",
 CellChangeTimes->{3.456510032496174*^9, 3.4565117653856773`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Next", " ", "check", " ", "that", " ", "rkKh", 
    RowBox[{"(", 
     RowBox[{"T", 
      RowBox[{"(", 
       RowBox[{"5", ",", 
        RowBox[{
         RowBox[{"20", " ", "\\", "pm"}], " ", "1"}]}], ")"}]}], ")"}]}], "=",
    " ", 
   RowBox[{
    RowBox[{
     RowBox[{"257", " ", "\\", "pm"}], " ", "16"}], " ", ":"}]}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.456511925814144*^9, 3.456511942913327*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Kh", "[", 
    RowBox[{
     RowBox[{"TorusKnot", "[", 
      RowBox[{"5", ",", "19"}], "]"}], ",", " ", 
     RowBox[{"Modulus", "\[Rule]", "2"}]}], "]"}], "[", 
   RowBox[{"1", ",", "1"}], "]"}], "/", "2"}]], "Input",
 CellChangeTimes->{{3.456510043604752*^9, 3.456510045020225*^9}, {
  3.456511763195127*^9, 3.456511764923889*^9}}],

Cell[BoxData["241"], "Output",
 CellChangeTimes->{3.456510074844932*^9, 3.456511844803607*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Kh", "[", 
    RowBox[{
     RowBox[{"TorusKnot", "[", 
      RowBox[{"5", ",", "21"}], "]"}], ",", " ", 
     RowBox[{"Modulus", "\[Rule]", "2"}]}], "]"}], "[", 
   RowBox[{"1", ",", "1"}], "]"}], "/", "2"}]], "Input",
 CellChangeTimes->{{3.456510089228101*^9, 3.456510090293433*^9}, {
  3.456511769821351*^9, 3.456511771994602*^9}}],

Cell[BoxData["273"], "Output",
 CellChangeTimes->{3.456510132725399*^9, 3.456511974290675*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "The", " ", "branch", " ", "sets", " ", "associated", " ", "to", " ", "the",
    " ", "Montesinos", " ", "involutions", " ", "are", " ", "given", " ", 
   "by", " ", "the", " ", "Montesinos", " ", "knots", " ", "in", " ", 
   "Figure", " ", "2"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.4565119715665007`*^9, 3.456512019757839*^9}, 
   3.456512605333436*^9, 3.456524470063362*^9, {3.456524552312627*^9, 
   3.456524575788557*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"These", " ", "are", " ", "entered", " ", "by", " ", "hand"}], 
     ";", " ", 
     RowBox[{"use", " ", "TauPlus1", " ", 
      RowBox[{"for", " ", "\\", "tau"}], 
      RowBox[{"(", "1", ")"}]}]}], ",", " ", 
    RowBox[{"etc", "."}]}], " ", "*)"}], " "}]], "Input",
 CellChangeTimes->{{3.456512079781796*^9, 3.456512171128574*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"TauPlus1", "=", 
   RowBox[{"PD", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"X", "[", 
      RowBox[{"2", ",", "6", ",", "3", ",", "5"}], "]"}], ",", 
     RowBox[{"X", "[", 
      RowBox[{"4", ",", "9", ",", "5", ",", "10"}], "]"}], ",", 
     RowBox[{"X", "[", 
      RowBox[{"6", ",", "2", ",", "7", ",", "1"}], "]"}], ",", 
     RowBox[{"X", "[", 
      RowBox[{"7", ",", "23", ",", "8", ",", "22"}], "]"}], ",", 
     RowBox[{"X", "[", 
      RowBox[{"10", ",", "3", ",", "11", ",", "4"}], "]"}], ",", 
     RowBox[{"X", "[", 
      RowBox[{"12", ",", "25", ",", "13", ",", "26"}], "]"}], ",", 
     RowBox[{"X", "[", 
      RowBox[{"14", ",", "27", ",", "15", ",", "28"}], "]"}], ",", 
     RowBox[{"X", "[", 
      RowBox[{"16", ",", "29", ",", "17", ",", "30"}], "]"}], ",", 
     RowBox[{"X", "[", 
      RowBox[{"18", ",", "31", ",", "19", ",", "32"}], "]"}], ",", 
     RowBox[{"X", "[", 
      RowBox[{"20", ",", "33", ",", "21", ",", "34"}], "]"}], ",", 
     RowBox[{"X", "[", 
      RowBox[{"21", ",", "1", ",", "22", ",", "34"}], "]"}], ",", 
     RowBox[{"X", "[", 
      RowBox[{"23", ",", "9", ",", "24", ",", "8"}], "]"}], ",", 
     RowBox[{"X", "[", 
      RowBox[{"24", ",", "11", ",", "25", ",", "12"}], "]"}], ",", 
     RowBox[{"X", "[", 
      RowBox[{"26", ",", "13", ",", "27", ",", "14"}], "]"}], ",", 
     RowBox[{"X", "[", 
      RowBox[{"28", ",", "15", ",", "29", ",", "16"}], "]"}], ",", 
     RowBox[{"X", "[", 
      RowBox[{"30", ",", "17", ",", "31", ",", "18"}], "]"}], ",", 
     RowBox[{"X", "[", 
      RowBox[{"32", ",", "19", ",", "33", ",", "20"}], "]"}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.456510192523168*^9, 3.456510197270319*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"KnotDet", "[", "TauPlus1", "]"}]], "Input",
 CellChangeTimes->{3.45651036310086*^9}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.4565103661697693`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Kh", "[", 
    RowBox[{"TauPlus1", ",", " ", 
     RowBox[{"Modulus", "\[Rule]", "2"}]}], "]"}], "[", 
   RowBox[{"1", ",", "1"}], "]"}], "/", "2"}]], "Input",
 CellChangeTimes->{3.4565103833284893`*^9}],

Cell[BoxData["15"], "Output",
 CellChangeTimes->{3.456510385131302*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"TauMinus1", "=", 
   RowBox[{"PD", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"X", "[", 
      RowBox[{"2", ",", "6", ",", "3", ",", "5"}], "]"}], ",", 
     RowBox[{"X", "[", 
      RowBox[{"4", ",", "9", ",", "5", ",", "10"}], "]"}], ",", 
     RowBox[{"X", "[", 
      RowBox[{"6", ",", "2", ",", "7", ",", "1"}], "]"}], ",", 
     RowBox[{"X", "[", 
      RowBox[{"7", ",", "23", ",", "8", ",", "22"}], "]"}], ",", 
     RowBox[{"X", "[", 
      RowBox[{"10", ",", "3", ",", "11", ",", "4"}], "]"}], ",", 
     RowBox[{"X", "[", 
      RowBox[{"12", ",", "25", ",", "13", ",", "26"}], "]"}], ",", 
     RowBox[{"X", "[", 
      RowBox[{"14", ",", "27", ",", "15", ",", "28"}], "]"}], ",", 
     RowBox[{"X", "[", 
      RowBox[{"16", ",", "29", ",", "17", ",", "30"}], "]"}], ",", 
     RowBox[{"X", "[", 
      RowBox[{"18", ",", "31", ",", "19", ",", "32"}], "]"}], ",", 
     RowBox[{"X", "[", 
      RowBox[{"20", ",", "33", ",", "21", ",", "34"}], "]"}], ",", 
     RowBox[{"X", "[", 
      RowBox[{"23", ",", "9", ",", "24", ",", "8"}], "]"}], ",", 
     RowBox[{"X", "[", 
      RowBox[{"24", ",", "11", ",", "25", ",", "12"}], "]"}], ",", 
     RowBox[{"X", "[", 
      RowBox[{"26", ",", "13", ",", "27", ",", "14"}], "]"}], ",", 
     RowBox[{"X", "[", 
      RowBox[{"28", ",", "15", ",", "29", ",", "16"}], "]"}], ",", 
     RowBox[{"X", "[", 
      RowBox[{"30", ",", "17", ",", "31", ",", "18"}], "]"}], ",", 
     RowBox[{"X", "[", 
      RowBox[{"32", ",", "19", ",", "33", ",", "20"}], "]"}], ",", 
     RowBox[{"X", "[", 
      RowBox[{"34", ",", "21", ",", "1", ",", "22"}], "]"}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.456510435703452*^9, 3.45651043858792*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"KnotDet", "[", "TauMinus1", "]"}]], "Input",
 CellChangeTimes->{{3.456510449803133*^9, 3.456510461684595*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.456510463562475*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Kh", "[", 
    RowBox[{"TauMinus1", ",", " ", 
     RowBox[{"Modulus", "\[Rule]", "2"}]}], "]"}], "[", 
   RowBox[{"1", ",", "1"}], "]"}], "/", "2"}]], "Input",
 CellChangeTimes->{{3.456510476234007*^9, 3.456510476932295*^9}}],

Cell[BoxData["17"], "Output",
 CellChangeTimes->{3.456510477643342*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"This", " ", "verifies", " ", "that", " ", "rkKh", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\\", "tau"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\\", "pm"}], " ", "1"}], ")"}]}], ")"}]}], " ", "=", " ", 
   RowBox[{
    RowBox[{"16", " ", "\\", "mp"}], " ", "1"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.456512188838159*^9, 3.456512235168583*^9}, {
   3.4565124745407267`*^9, 3.45651249776169*^9}, 3.4565126165960007`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"TauPlusHALF", "=", 
   RowBox[{"PD", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"X", "[", 
      RowBox[{"2", ",", "16", ",", "3", ",", "15"}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"X", "[", 
      RowBox[{"4", ",", "29", ",", "5", ",", "30"}], "]"}], ",", 
     RowBox[{"X", "[", 
      RowBox[{"5", ",", "27", ",", "6", ",", "26"}], "]"}], ",", 
     RowBox[{"X", "[", 
      RowBox[{"7", ",", "25", ",", "8", ",", "24"}], "]"}], ",", 
     RowBox[{"X", "[", 
      RowBox[{"9", ",", "23", ",", "10", ",", "22"}], "]"}], ",", 
     RowBox[{"X", "[", 
      RowBox[{"11", ",", "21", ",", "12", ",", "20"}], "]"}], ",", 
     RowBox[{"X", "[", 
      RowBox[{"13", ",", "19", ",", "14", ",", "18"}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"X", "[", 
      RowBox[{"16", ",", "2", ",", "17", ",", "1"}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"X", "[", 
      RowBox[{"17", ",", "15", ",", "18", ",", "14"}], "]"}], ",", 
     RowBox[{"X", "[", 
      RowBox[{"19", ",", "13", ",", "20", ",", "12"}], "]"}], ",", 
     RowBox[{"X", "[", 
      RowBox[{"21", ",", "11", ",", "22", ",", "10"}], "]"}], ",", 
     RowBox[{"X", "[", 
      RowBox[{"23", ",", "9", ",", "24", ",", "8"}], "]"}], ",", 
     RowBox[{"X", "[", 
      RowBox[{"25", ",", "7", ",", "26", ",", "6"}], "]"}], ",", 
     RowBox[{"X", "[", 
      RowBox[{"27", ",", "34", ",", "28", ",", "35"}], "]"}], ",", 
     RowBox[{"X", "[", 
      RowBox[{"30", ",", "3", ",", "31", ",", "4"}], "]"}], ",", 
     RowBox[{"X", "[", 
      RowBox[{"31", ",", "1", ",", "32", ",", "36"}], "]"}], ",", 
     RowBox[{"X", "[", 
      RowBox[{"33", ",", "28", ",", "34", ",", "29"}], "]"}], ",", 
     RowBox[{"X", "[", 
      RowBox[{"35", ",", "33", ",", "36", ",", "32"}], "]"}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.456510757574699*^9, 3.456511156397337*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"KnotDet", "[", "TauPlusHALF", "]"}]], "Input",
 CellChangeTimes->{{3.456511159638152*^9, 3.456511170944265*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.456511171807775*^9, 3.456511464585065*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"TauMinusHALF", "=", 
   RowBox[{"PD", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"X", "[", 
      RowBox[{"1", ",", "16", ",", "2", ",", "17"}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"X", "[", 
      RowBox[{"4", ",", "29", ",", "5", ",", "30"}], "]"}], ",", 
     RowBox[{"X", "[", 
      RowBox[{"5", ",", "27", ",", "6", ",", "26"}], "]"}], ",", 
     RowBox[{"X", "[", 
      RowBox[{"7", ",", "25", ",", "8", ",", "24"}], "]"}], ",", 
     RowBox[{"X", "[", 
      RowBox[{"9", ",", "23", ",", "10", ",", "22"}], "]"}], ",", 
     RowBox[{"X", "[", 
      RowBox[{"11", ",", "21", ",", "12", ",", "20"}], "]"}], ",", 
     RowBox[{"X", "[", 
      RowBox[{"13", ",", "19", ",", "14", ",", "18"}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"X", "[", 
      RowBox[{"15", ",", "2", ",", "16", ",", "3"}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"X", "[", 
      RowBox[{"17", ",", "15", ",", "18", ",", "14"}], "]"}], ",", 
     RowBox[{"X", "[", 
      RowBox[{"19", ",", "13", ",", "20", ",", "12"}], "]"}], ",", 
     RowBox[{"X", "[", 
      RowBox[{"21", ",", "11", ",", "22", ",", "10"}], "]"}], ",", 
     RowBox[{"X", "[", 
      RowBox[{"23", ",", "9", ",", "24", ",", "8"}], "]"}], ",", 
     RowBox[{"X", "[", 
      RowBox[{"25", ",", "7", ",", "26", ",", "6"}], "]"}], ",", 
     RowBox[{"X", "[", 
      RowBox[{"27", ",", "34", ",", "28", ",", "35"}], "]"}], ",", 
     RowBox[{"X", "[", 
      RowBox[{"30", ",", "3", ",", "31", ",", "4"}], "]"}], ",", 
     RowBox[{"X", "[", 
      RowBox[{"31", ",", "1", ",", "32", ",", "36"}], "]"}], ",", 
     RowBox[{"X", "[", 
      RowBox[{"33", ",", "28", ",", "34", ",", "29"}], "]"}], ",", 
     RowBox[{"X", "[", 
      RowBox[{"35", ",", "33", ",", "36", ",", "32"}], "]"}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.456511182032099*^9, 3.456511209154314*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"KnotDet", "[", "TauMinusHALF", "]"}]], "Input",
 CellChangeTimes->{3.456511222313416*^9}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.456511223983382*^9, 3.456511469685541*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Kh", "[", 
    RowBox[{"TauPlus1", ",", " ", 
     RowBox[{"Modulus", "\[Rule]", "2"}]}], "]"}], "[", 
   RowBox[{"1", ",", "1"}], "]"}], "/", "2"}]], "Input",
 CellChangeTimes->{3.456511358387416*^9}],

Cell[BoxData["15"], "Output",
 CellChangeTimes->{3.456511360155102*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Kh", "[", 
    RowBox[{"TauMinus1", ",", " ", 
     RowBox[{"Modulus", "\[Rule]", "2"}]}], "]"}], "[", 
   RowBox[{"1", ",", "1"}], "]"}], "/", "2"}]], "Input",
 CellChangeTimes->{{3.456511367959531*^9, 3.456511368543954*^9}}],

Cell[BoxData["17"], "Output",
 CellChangeTimes->{3.456511369127472*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"This", " ", "verifies", " ", "that", " ", "rkKh", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\\", "tau"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\\", "pm"}], " ", "1"}], ")"}]}], ")"}]}], " ", "=", " ", 
   RowBox[{
    RowBox[{"16", " ", "\\", "mp"}], " ", "1"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.4565124896894007`*^9, 3.456512503885819*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Kh", "[", 
    RowBox[{"TauPlusHALF", ",", " ", 
     RowBox[{"Modulus", "\[Rule]", "2"}]}], "]"}], "[", 
   RowBox[{"1", ",", "1"}], "]"}], "/", "2"}]], "Input",
 CellChangeTimes->{{3.456511414070567*^9, 3.456511415204665*^9}}],

Cell[BoxData["31"], "Output",
 CellChangeTimes->{3.456511416094267*^9, 3.456511472546397*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Kh", "[", 
    RowBox[{"TauMinusHALF", ",", " ", 
     RowBox[{"Modulus", "\[Rule]", "2"}]}], "]"}], "[", 
   RowBox[{"1", ",", "1"}], "]"}], "/", "2"}]], "Input",
 CellChangeTimes->{{3.4565114255525427`*^9, 3.456511426354867*^9}}],

Cell[BoxData["33"], "Output",
 CellChangeTimes->{3.456511426969799*^9, 3.45651147499724*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"This", " ", "verifies", " ", "that", " ", "rkKh", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\\", "tau"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\\", "pm", " ", "\\", "frac"}], 
        RowBox[{"{", "1", "}"}], 
        RowBox[{"{", "2", "}"}]}], ")"}]}], ")"}]}], " ", "=", " ", 
   RowBox[{
    RowBox[{"32", " ", "\\", "mp"}], " ", "1"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.4565122643956738`*^9, 3.456512278830414*^9}, 
   3.45651251009874*^9}]
},
WindowSize->{640, 656},
WindowMargins->{{Automatic, 304}, {Automatic, 18}},
FrontEndVersion->"6.0 for Mac OS X x86 (32-bit) (February 7, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[590, 23, 55, 1, 27, "Input"],
Cell[648, 26, 193, 3, 36, "Print"]
}, Open  ]],
Cell[856, 32, 527, 10, 58, "Input"],
Cell[1386, 44, 988, 25, 73, "Input"],
Cell[CellGroupData[{
Cell[2399, 73, 386, 10, 27, "Input"],
Cell[2788, 85, 93, 1, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2918, 91, 385, 10, 27, "Input"],
Cell[3306, 103, 95, 1, 27, "Output"]
}, Open  ]],
Cell[3416, 107, 477, 15, 27, "Input"],
Cell[CellGroupData[{
Cell[3918, 126, 381, 10, 27, "Input"],
Cell[4302, 138, 94, 1, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4433, 144, 381, 10, 27, "Input"],
Cell[4817, 156, 94, 1, 27, "Output"]
}, Open  ]],
Cell[4926, 160, 484, 9, 43, "Input"],
Cell[5413, 171, 418, 11, 43, "Input"],
Cell[5834, 184, 1772, 40, 118, "Input"],
Cell[CellGroupData[{
Cell[7631, 228, 108, 2, 27, "Input"],
Cell[7742, 232, 72, 1, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7851, 238, 250, 7, 27, "Input"],
Cell[8104, 247, 71, 1, 27, "Output"]
}, Open  ]],
Cell[8190, 251, 1772, 40, 118, "Input"],
Cell[CellGroupData[{
Cell[9987, 295, 134, 2, 27, "Input"],
Cell[10124, 299, 70, 1, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10231, 305, 273, 7, 27, "Input"],
Cell[10507, 314, 71, 1, 27, "Output"]
}, Open  ]],
Cell[10593, 318, 509, 13, 27, "Input"],
Cell[11105, 333, 1954, 45, 148, "Input"],
Cell[CellGroupData[{
Cell[13084, 382, 136, 2, 27, "Input"],
Cell[13223, 386, 92, 1, 27, "Output"]
}, Open  ]],
Cell[13330, 390, 1955, 45, 148, "Input"],
Cell[CellGroupData[{
Cell[15310, 439, 113, 2, 27, "Input"],
Cell[15426, 443, 92, 1, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15555, 449, 248, 7, 27, "Input"],
Cell[15806, 458, 71, 1, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15914, 464, 273, 7, 27, "Input"],
Cell[16190, 473, 71, 1, 27, "Output"]
}, Open  ]],
Cell[16276, 477, 436, 12, 27, "Input"],
Cell[CellGroupData[{
Cell[16737, 493, 275, 7, 27, "Input"],
Cell[17015, 502, 93, 1, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17145, 508, 278, 7, 27, "Input"],
Cell[17426, 517, 92, 1, 27, "Output"]
}, Open  ]],
Cell[17533, 521, 538, 15, 27, "Input"]
}
]
*)

(* End of internal cache information *)

